Benchmarking, Analysis, and Optimization of Serverless Function Snapshots

Serverless computing has seen rapid adoption due to its high scalability and flexible, pay-as-you-go billing model. In serverless, developers structure their services as a collection of functions, sporadically invoked by various events like clicks. High inter-arrival time variability of function invocations motivates the providers to start new function instances upon each invocation, leading to significant cold-start delays that degrade user experience. To reduce cold-start latency, the industry has turned to snapshotting, whereby an image of a fully-booted function is stored on disk, enabling a faster invocation compared to booting a function from scratch. This work introduces vHive, an open-source framework for serverless experimentation with the goal of enabling researchers to study and innovate across the entire serverless stack. Using vHive, we characterize a state-of-the-art snapshot-based serverless infrastructure, based on industry-leading Containerd orchestration framework and Firecracker hypervisor technologies. We find that the execution time of a function started from a snapshot is 95% higher, on average, than when the same function is memory-resident. We show that the high latency is attributable to frequent page faults as the function's state is brought from disk into guest memory one page at a time. Our analysis further reveals that functions access the same stable working set of pages across different invocations of the same function. By leveraging this insight, we build REAP, a light-weight software mechanism for serverless hosts that records functions' stable working set of guest memory pages and proactively prefetches it from disk into memory. Compared to baseline snapshotting, REAP slashes the cold-start delays by 3.7x, on average.

==> bibcloud/bibcloud.py <==
#!/usr/bin/env python2.7
# -*- coding: latin-1 -*-

####
####  bibcloud.py
####  v. 2016-08-01

# Copyright 2015-16 Ecole Polytechnique Federale Lausanne (EPFL)
#
# Permission is hereby granted, free of charge, to any person obtaining a copy
# of this software and associated documentation files (the "Software"), to deal
# in the Software without restriction, including without limitation the rights
# to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
# copies of the Software, and to permit persons to whom the Software is
# furnished to do so, subject to the following conditions:
#
# The above copyright notice and this permission notice shall be included in
# all copies or substantial portions of the Software.
#
# THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
# IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
# FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
# AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
# LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
# OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN
# THE SOFTWARE.

####
####  typical LaTeX setup:
####       \bibliography{../../bibcloud/gen-abbrev,dblp,misc}
####  where
####       gen-abbrev.bib is a generated file in the biblcoud repo (this repo)
####       dblp.bib is self-generated by running bibcloud
####       misc.bib is for the references that are not under DBLP
####
####  usage:  bibcloud.py <main> where <main> is the main latex file (without .tex extension)
####      - run this AFTER pdflatex and BEFORE bibtex
####      - in the $cwd, "dblp-alias.txt" can be used to alias pretty names to full DBLP citations
####          (each line: <pretty> <dblp>)
###       - in the $cwd, "dblp-title.txt" can be use to replace a title (because of capitalization)
####
####  bibcloud does the following:
####     - it scans the <main>.aux file for references from DBLP
####     - maintains a cache of downloaded references in ./bibcloud/*
####     - automatically downloads missing references into the cache from http://dblp.uni-trier.de
####     - automatically generates dblp.bib in the $cwd.  In doing so, it fixes the classic issues associated with bibtex downloads,
####            incl. double {{}} for title
####            generating a per-year specific booktitle for conference proceeedings
####
####  things that you still have to do manually
####     - (optional) dblp-alias.txt -- this is  your naming convention for use within the latex document
####     - (optional) dblp-title.txt -- to fixup titles you don't like
####     - (required) have a gen-abbrev.bib file listed as a bibliography.  This contains the the conference names.  It it is generated by the separate 'makeabbrev.py"
####
####
####  source code control
####     - definitively put dblp.bib under git
####     - no need to put ./bibcloud/* under git



import sys
import os
import xml.etree.ElementTree as ET
import subprocess
import time
import locale


DEBUG = 0

gBibStyle = ""

LOCALFILES = {'cache'   :'.bibcloud/DBLP.xml',
              'alias'   :'dblp-alias.txt',
              'titlefix':'dblp-title.txt'}



DBLP_article = {}

DBLP_fieldlist = {'article':
                      {'title':'double',
                       'journal':'id',
                       'volume':'id',
                       'number':'id',
                       'year':'id',
                       'ee': 'ee',
                       'pages':'id'},
                  'inproceedings':
                      {'title':'double',
                       'year':'id',
                       'pages':'id',
                       'ee': 'ee'},
                  'incollection':
                      {'title':'double',
                       'year':'id',
                       'pages':'id',
                       'ee': 'ee'},
                  'book':
                      {'title':'double',
                       'booktitle':'id',
                       'series':'id',
                       'publisher':'id',
                       'year':'id'},
                  "phdthesis":
                  {"title":"double",
                   "year":"id",
                   "school":"id",
                   "ee":"ee"}
}

# conferences where DBLP does not use an acronym ... normalization is never perfect"
NOACKCONFERENCE = {
    "ACM Conference on Computer and Communications Security" : "ACM Conference on Computer and Communications Security",
    "USENIX Annual Technical Conference, General Track" :  "USENIX Annual Technical Conference",
    "USENIX Annual Technical Conference" : "USENIX",
    "Integrated Network Management" : "Integrated Network Management",
    "Virtual Machine Research and Technology Symposium": "Virtual Machine Research and Technology Symposium",
    "Workshop on I/O Virtualization" : "Workshop on I/O Virtualization",
    "Best of PLDI" : "Best of PLDI",
    "SIGMOD Conference" : "SIGMOD Conference",
    "IEEE Symposium on Security and Privacy" : "IEEE Symposium on Security and Privacy",
    "USENIX Summer" : "USENIX Summer",
    "USENIX Annual Technical Conference, FREENIX Track" : "USENIX Annual Technical Conference, FREENIX Track",
    "Internet Measurement Conference" : "IMC",
    "Internet Measurement Comference" : "IMC",
    "Internet Measurement Workshop" : "IMC",
    "IPDPS Workshops": "IPDPS",
    "USENIX Security Symposium" : "USS",
    "ACM SIGOPS European Workshop" : "ACM SIGOPS European Workshop",
    "3PGCIC" : "threePGCIC",
    "Big Data" :"bigdata",
    "INFLOW@SOSP" :"inflow",
    "IEEE Real Time Technology and Applications Symposium": "rtas",
    "Hot Interconnects": "hoti",
    "Workshop on Hot Topics in Operating Systems" :"hotos",
    "IEEE WISA": "IEEE WISA"
}


WORKSHOPS = ["HotOS","KBNets@SIGCOMM"]

############
### globals
############

ALIAS = {}
REVALIAS = {}
TITLESUB = {}

valid_tags = set(DBLP_fieldlist.keys())

##### extraction from bibtex .aux file #########
def find_citation(l):
    x = l.find("\\citation{")
    if (x>=0):
        y = l.find("{")
        z = l.find("}",y)
        return l[y+1:z]
        
    x = l.find("\\abx@aux@cite{")
    if (x>=0):
        y = l.find("{")
        z = l.find("}",y)
        return l[y+1:z]
    
    return ""

def load_references(bibname):

    global gBibStyle

    if (not os.path.isfile(bibname)):
        print "FATAL -- File "+bibname+" does not exist"
        sys.exit(1)

    print "bibcloud: parsing ",bibname
    lines = [line.strip() for line in open(bibname)]

    BibSyle = ""
    bibstyleline = [x for x in lines if x.find("\\bibstyle")>=0]
    print "BIBSTYLE is ",bibstyleline
    if len(bibstyleline)==1:
        x = bibstyleline[0].split("{")
        x = x[1].split("}")
        gBibStyle = x[0]
        print "BIBSTYLE (stipped)",gBibStyle


    lines =  [find_citation(line) for line in lines]
    lines  = [c.strip(" ") for c in lines if c != ""]
    lines =  [c.split(",") for c in lines]
    lines =  [y for x in lines for y in x]

    return  sorted(set(lines))


####### strip_comments

def strip_comment(l):
    pos = l.find("%")
    if pos >=0:
        return  l[:pos]
    else:
        return l


def find_revalias(c):
    if REVALIAS.has_key(c):
        return REVALIAS[c]
    else:
        return c



###### update dblp cache ########
def update_dblp(citations,latex_backmap):
    # Processing DBLP files
    num_children = 0
    try:
        tree = ET.parse(LOCALFILES['cache'])
        root = tree.getroot()
        for child in root:
            num_children = num_children+1
            if child.tag in valid_tags:
                DBLP_article["DBLP:"+child.attrib['key']] = child
    except:
        print "bibcloud: No cache file found...fetching (if the problem persists, delete",LOCALFILES['cache']

    foreign_citations = [c for c in citations if not c.find("DBLP:")==0]
    missing_citations = [c for c in citations if not DBLP_article.has_key(c) and c.find("DBLP:")==0]

    print "bibcloud:",num_children,"cached entries;",len(missing_citations)," missing citations to be fetched;",len(foreign_citations),"handled manually"

    #print "DEBUG MISSING CITATIONS", missing_citations
    #print "FOREIGN CITATIONS",foreign_citations

    if len(missing_citations)==0:
        return

    for c in missing_citations:
        key = c[5:]
        print "bibcloud: fetching",c,"for ",latex_backmap[c]
        print "CURL ... curl https://dblp.uni-trier.de/rec/"+key+".xml"
        os.system("curl https://dblp.uni-trier.de/rec/"+key+ ".xml >.bibcloud/tmp.xml")
        if os.path.getsize(".bibcloud/tmp.xml") >0:

            try:
                if num_children == 0:
                    tree = ET.parse(".bibcloud/tmp.xml")
                    root = tree.getroot()
                else:
                    newtree = ET.parse(".bibcloud/tmp.xml")
                    root.insert(num_children,newtree.getroot()[0])
                num_children = num_children + 1
                print "Updating cache ..."
                tree.write(".bibcloud/DBLP.xml")
            except:
                os.system("mv .bibcloud/tmp.xml .bibcloud/error.xml")
                print "ERROR in XML parsing ... see file ./bibcloud/error.xml"
        else:
                print "FETCH of ",key," failed..."
        time.sleep(2)


########## html_to_bibtex ######
### brutal escaping

HTML_TO_BIB = {
    u'�' : "{\\'e}",
    u'�' : "{\\\"o}",
    u'�' : "{\\\"a}",
    u'�' : "{\\'E}",
    u'�' : "{\\\"u}",
    u"�" : "{\\'e}",
    u"�" : "{\\`e}",
    u"�" : "{\\'a}",
    u"�" : "\\c{c}",
    u"�" : "{\\\"O}",
    u"�" : "\\'{\\i}",
    u"�" : "{\\~{n}}",
    u"�" : "{\\aa}",
    u"�" : "{\\'y}",
    u"\u2248" : "{$\\approx$}",
     u"\u03BC" : "{$\\upmu{}$\\xspace}"

}


def author_trim(a):
    x = a.split(' ')
    lastword = x[len(x)-1]
    if (lastword[0:2] == '00'):
        print "AUTHOR TRIM",x,lastword
        b =  ' '.join(x[0:len(x)-1])
        print "AUTHOR2 ",b
        return b
    else:
        return a


def html_to_bibtex2(h):

    try:
        return str(h)
    except:
        print "DEBUG: HTML conversion ",h.encode('utf-8')
        x = ""
        for c in h:
            c2 = c.encode('utf-8')
            if HTML_TO_BIB.has_key(c):
                x = x + HTML_TO_BIB[c]
            else:
                x = x + c
        print "DEBUG: HTML conversion ",h.encode('utf-8')," --> ",x.encode('utf-8')
        return x.encode('utf-8')


def html_to_bibtex(s):
    x = html_to_bibtex2(s)
    x = x.replace("&","{\&}")
    return x


def escape_percent(s):
    x = s.find("%")
    if x>=0:
        s2 = s[:x] + "\%" + escape_percent(s[x+1:])
        print "ESCAPING%: ",s,s2
        return s2
    else:
        return s


#complete mess
def escape_percent_amp(s):

    y = s.find("\\&")
    if y>=0:
        print "ESCAPING - skip \\&:",s 
        return s[:y+2] + escape_percent_amp(s[y+2:])

    x = s.find("%")
    y = s.find("&")

    if x>=0 and (x<y or y<0):
        s2 = s[:x] + "\%" + escape_percent_amp(s[x+1:])
        print "ESCAPING%: ",s,s2
        return s2
    elif y>=0:
        s2 = s[:y] + "\&" + escape_percent_amp(s[y+1:])
        print "ESCAPING&: ",s,s2
        return s2
    else:
        return s


DOI_IN_DBLP = ["http://doi.acm.org/","http://doi.ieeecomputersociety.org/","http://dx.doi.org/"]


# warning - can have duplicate tags
def output_doi_ee(url):

    doi = url
    for x in DOI_IN_DBLP:
        doi = doi.replace(x,"")

#    r = "   url = {"+url+"},\n"
    r =""
    if doi == url:
        #print "DOI: ",url
        return r+"  "+"ee = {"+escape_percent(url)+"},\n"
    else:
        return r+"  "+"doi = {"+doi+"},\n"



###################################################
#################### main  ########################
###################################################
# process bib file from ARVG
print "bibcloud: This is bibcloud ... Use at your own risk ... see bibcloud.py source for documentation"


if not os.path.exists(".bibcloud"):
    os.mkdir(".bibcloud")

latex_citations = load_references(sys.argv[1] + ".aux")
print "bibcloud:",len(latex_citations),"unique citations in",sys.argv[1]+".aux"
#print "DEBUG latex_citations",len(latex_citations),"citations = ",latex_citations


if os.path.isfile(LOCALFILES['alias']):
    lines = [line.strip() for line in open(LOCALFILES['alias'])]
    lines = [strip_comment(line) for line in lines]

    for l in lines:
        x = l.split()
        if len(x)>=2 and x[1].find("DBLP:")>=0:
            #print "found alias ",x[0],x[1]
            ALIAS[x[0]] = x[1]
            REVALIAS[x[1]] = x[0]
        elif len(x)>0:
            print "Alias parsing - bad line : ",x
else:
    print "no alias file (",LOCALFILES['alias'],")!"


if os.path.isfile(LOCALFILES['titlefix']):
    lines = [line.strip() for line in open(LOCALFILES['titlefix'])]
    lines = [strip_comment(line) for line in lines]
    for l in lines:
        x = l.split("|")
        if len(x)==2:
            TITLESUB[x[0]] = x[1]
            #print "TITLE substitiution",x[0],x[1]

print "bibcloud:",len(ALIAS),"aliases from",LOCALFILES['alias'],"and",len(TITLESUB),"title substitutions from",LOCALFILES['titlefix']

dblp_citations = [ALIAS[c] if ALIAS.has_key(c) else c for c in latex_citations]
#print "DEBUG dblp_citations",dblp_citations

rev_citations_check = [c for c in latex_citations if REVALIAS.has_key(c)]
if len(rev_citations_check)>0:
    print "bibcloud: FATAL citations cannot be used both aliased and non-aliased",rev_citations_check


latex_backmap  = {key: find_revalias(key)  for key in dblp_citations}
#print "DEBUG latex_backmap=",latex_backmap

update_dblp(dblp_citations,latex_backmap)

# reload DBLP file
tree = ET.parse(LOCALFILES['cache'])
root = tree.getroot()
num_children = 0
for child in root:
    num_children = num_children+1
    if child.tag in valid_tags:
        DBLP_article["DBLP:"+child.attrib['key']] = child



F = open("dblp.bib","w")
F.write("%%% This file is automatically genreated by bibcloud.py\n")
F.write("%%% DO NOT EDIT\n\n\n")

# generate dblp.bib file from XML
for c in dblp_citations:
    if DBLP_article.has_key(c):
        xml = DBLP_article[c]
        if xml.tag not in valid_tags:
            print "bibcloud FATAL unkown tag"
            sys.exit(1)

        fieldlist = DBLP_fieldlist[xml.tag]


        authorlist = [a.text for a in xml if a.tag=="author"]
        authorlist = [html_to_bibtex(a) for a in authorlist]
        authorlist = [author_trim(a) for a in authorlist]
        if gBibStyle == "abbrvnat":
            processedEE = 1
        else:
            processedEE = 0

        if xml.tag =="incollection":
            F.write("\n@"+"inproceedings"+"{"+latex_backmap[c]+",\n")
        else:
            F.write("\n@"+xml.tag+"{"+latex_backmap[c]+",\n")
        F.write("  author = {"+  " and ".join(authorlist) + "},\n")

        for a in xml:
            if fieldlist.has_key(a.tag):
                if fieldlist[a.tag] == 'id':
                    F.write("  "+a.tag+" = {"+html_to_bibtex(a.text)+"},\n")
                elif fieldlist[a.tag] == 'double':
                    if a.tag == "title" and TITLESUB.has_key(a.text):
                        F.write("  "+a.tag+" = {{"+escape_percent_amp(TITLESUB[a.text])+"}},\n")
                    else:
                        F.write("  "+a.tag+" = {{"+escape_percent_amp(html_to_bibtex(a.text))+"}},\n")
                elif fieldlist[a.tag] == 'ee':
                    if processedEE == 0:
                        F.write(output_doi_ee(a.text))
                        processedEE = 1
                else:
                    print "BAD code",fieldlist[a.tag]
                    sys.exit()
        if xml.tag == "article":
            journal = xml.find('journal').text
            if (journal == "CoRR"):
                F.write("  keywords = {preprint},\n")
        if xml.tag == "inproceedings" or xml.tag=="incollection":
            year = xml.find('year').text[2:]
            booktitle = xml.find('booktitle').text
            if booktitle.find(" ") >0 or booktitle == "3PGCIC" or booktitle == "INFLOW@SOSP":
                if NOACKCONFERENCE.has_key(booktitle):
                    booktitle = NOACKCONFERENCE[booktitle]
                    if booktitle.find(" ")>0:
                        F.write("  booktitle = \""+booktitle+"\",\n")
                    else:
                        F.write("  booktitle = "+booktitle+year+",\n")
                else:
                    print "WARNING -- Unknown conference",booktitle
                    F.write("  booktitle = \""+booktitle+"\",\n")
                    # sys.exit(1)
            else:
                F.write("  booktitle = "+booktitle+year+",\n")

            if (booktitle in WORKSHOPS) or (xml.tag=="incollection") : 
                F.write("  keywords = {workshop},\n")
                print booktitle,"in workshop!",c

        if c != latex_backmap[c]:
             F.write("  bibsource = {DBLP alias: "+c+"}\n")
        F.write("}\n")

print "bibcloud: done"








==> bibcloud/makeabbrev.py <==
#!/usr/bin/python

#####
##### generates the dblp-abbrev file
##### 
##### 
import sys

global F

#last year should normally be current year + 1
#use it as the end of range only for conferences that are assumed to happen annually going forward

MAXYEAR  = 2022

OCCURENCE_TABLE = [
    "th","st","nd","rd","th","th","th","th","th","th","th"
]

ROMAN_TABLE = [
    "TOO_STUPID_TO_INVENT_ZERO",
    "I","II","III","IV","V","VI","VII","VIII","IX","X",
    "XI","XII","XIII","XIV","XV","XVI","XVII","XVIII","XIX","XX",
    "XXI","XXII","XXIII","XXIV","XXV","XXVI","XXVII","XXVIII","XXIX","XXX"
]

# Note: the first item indicates whether the long name is a YEAR or an OCCURENCE (e.g. 1st, 2nd, ...74th...)
# 'r' is for roman, 'y' for year, 'o' for occurrence
CONF = {
    'sigcomm'   : ['y', "Proceedings of the ACM SIGCOMM YEAR Conference"],
    'sigmetrics': ['y', "Proceedings of the YEAR ACM SIGMETRICS International Conference on Measurement and Modeling of Computer Systems"],
    'sosp'      : ['o', "Proceedings of the OCCURENCE ACM Symposium on Operating Systems Principles (SOSP)"],
    'osdi'      : ['o', "Proceedings of the OCCURENCE Symposium on Operating System Design and Implementation (OSDI)"],
    'isca'      : ['o', "Proceedings of the OCCURENCE International Symposium on Computer Architecture (ISCA)"],
    'nsdi'      : ['o', "Proceedings of the OCCURENCE Symposium on Networked Systems Design and Implementation (NSDI)"],
    'asplos'    : ['r', "Proceedings of the OCCURENCE International Conference on Architectural Support for Programming Languages and Operating Systems (ASPLOS-ROMAN)"],
    'hotos'     : ['r', "Proceedings of The OCCURENCE Workshop on Hot Topics in Operating Systems (HotOS-ROMAN)"],
    'hotnets'   : ['r', "Proceedings of The OCCURENCE ACM Workshop on Hot Topics in Networks (HotNets-ROMAN)"],
    'sc'        : ['y', "Proceedings of the YEAR ACM/IEEE Conference on Supercomputing (SC)"],
    'conext'    : ['y', "Proceedings of the YEAR ACM Conference on Emerging Networking Experiments and Technology (CoNEXT)"],
    'imc'       : ['o', "Proceedings of the OCCURENCE ACM SIGCOMM Workshop on Internet Measurement (IMC)"],
    'socc'      : ['y', "Proceedings of the YEAR ACM Symposium on Cloud Computing (SOCC)"],
    'icpp'      : ['y', "Proceedings of the YEAR International Conference on Parallel Processing (ICPP)"],
    'usenix'    : ['y', "Proceedings of the YEAR USENIX Annual Technical Conference (ATC)"],
    'pldi'      : ['y', "Proceedings of the ACM SIGPLAN YEAR Conference on Programming Language Design and Implementation (PLDI)"],
    'eurosys'   : ['y', "Proceedings of the YEAR EuroSys Conference"],
    'islped'    : ['y', "Proceedings of the YEAR International Symposium on Low Power Electronics and Design"],
    'hpca'      : ['o', "Proceedings of the OCCURENCE IEEE Symposium on High-Performance Computer Architecture (HPCA)"],
    'micro'     : ['o', "Proceedings of the OCCURENCE Annual IEEE/ACM International Symposium on Microarchitecture (MICRO)"],
    'apsys'     : ['y', "Proceedings of the YEAR Asia-Pacific Workshop on Systems (APSys)"],
    'ppopp'     : ['o', "Proceedings of the OCCURENCE ACM SIGPLAN Symposium on Principles and Practice of Parallel Programming (PPoPP)"],
    'wsdm'      : ['o', "Proceedings of the OCCURENCE International Conference on Web Search and Web Data Mining (WSDM)"],
    'iptps'     : ['o', "Proceedings of the OCCURENCE International Conference on Peer-to-peer systems (IPTPS)"],
    'podc'      : ['o', "Proceedings of the OCCURENCE Annual ACM Symposium on Principles of Distributed Computing (PODC)"],
    'icac'      : ['o', "Proceedings of the OCCURENCE International Conference on Autonomic Computing (ICAC)"],
    'acsac'     : ['o', "Proceedings of the OCCURENCE International Conference on Autonomic Computing (ICAC)"],
    'fast'      : ['o', "Proceedings of the OCCURENCE USENIX Conference on File and Storage Technologie (FAST)"],
    'pdp'       : ['o', "Proceedings of the OCCURENCE Euromicro International Conference on Parallel, Distributed, and Network-Based Processing (PDP)"],
    'acsac'     : ['o', "Proceedings of the OCCURENCE Annual Computer Security Applications Conference (ACSAC)"],
    'hotsdn'    : ['o', "Proceedings of the OCCURENCE  workshop on Hot topics in software defined networking (HotSDN)"],
    'infocom'   : ['y', "Proceedings of the YEAR IEEE Conference on Computer Communications (INFOCOM)"],
    'ipdps'     : ['o', "Proceedings of the OCCURENCE IEEE International Symposium on Parallel and Distributed Processing (IPDPS)"],
    'icde'      : ['o', "Proceedings of the OCCURENCE IEEE International Conference on Data Engineering (ICDE)"],
    'hotdep'    : ['o', "Proceedings of the OCCURENCE Workshop on Hot Topics in System Dependability (HotDep)"],
    'dsn'       : ['o', "Proceedings of the OCCURENCE Annual IEEE/IFIP International Conference on Dependable Systems and Networks (DSN)"],
    'vee'       : ['o', "Proceedings of the OCCURENCE International Conference on Virtual Execution Environments (VEE)"],
    'wmcsa'     : ['o', "Proceedings of the OCCURENCE IEEE Workshop on Mobile Computing Systems and Applications"],
    'iccd'      : ['o', "Proceedings of the OCCURENCE International IEEE Conference on Computer Design (ICCD)"],
    'hpcc'      : ['y', "Proceedings of the YEAR IEEE International Conference on High Performance Computing and Communications (HPCC)"],
    'ishpc'     : ['o', "Proceedings of the OCCURENCE International Symposium on High-Performance Computing (ISHPC)"],
    'sensys'    : ['o', "Proceedings of the OCCURENCE International Conference on Embedded Networked Sensor Systems (Sensys)"],
    'lisa'      : ['o', "Proceedings of the OCCURENCE Large Installation System Administration Conference (LISA)"],
    'pact'      : ['o', "Proceedings of the OCCURENCE International Conference on Parallel Architecture and Compilation Techniques (PACT)"],
    'sigcse'    : ['o', "Proceedings of the OCCURENCE SIGCSE Technical Symposium on Computer Science Education (SIGCSE)"],
    'ispass'    : ['y', "Proceedings of the YEAR IEEE International Symposium on Performance Analysis of Systems and Software (ISPASS)"],
    'fpl'       : ['o', "Proceedings of the OCCURENCE International Conference on Field Programmable Logic and Applications (FPL)"],
    "threepgcic" : ['o', "Proceedings of the OCCURENCE International Conference on P2P, Parallel, Grid, Cloud and Internet Computing (3PGCIC)"],
    "mobicom"   : ['o', "Proceedings of the OCCURENCE Annual International Conference on Mobile Computing and Networking (MobiCom)"],
    "bigdata" : ['y', "Proceedings of the YEAR IEEE Conference on Big Data"],
    "inflow"  : ['o', "Proceedings of the OCCURENCE Workshop on Interactions of NVM/FLASH with Operating Systems and Workload (INFLOW)"] ,
    "ndss"    : ['y', "Proceedings of the YEAR Annual Network and Distributed System Security Symposium (NDSS)"],
    "popl"    : ['o', "Proceedings of the OCCURENCE ACM SIGPLAN Symposium on Principles of Programming Languages (POPL)"],
    "uss"     : ['o', "Proceedings of the OCCURENCE USENIX Security Symposium"],
    "stoc"    : ['o', "Proceedings of the OCCURENCE ACM Symposium on the Theory of Computing (STOC)"],
    "www"     : ['o', "Proceedings of the OCCURENCE International Conference on World Wide Web (WWW)"],
    "icdcs"   : ['o', "Proceedings of the OCCURENCE IEEE International Conference on Distributed Computing Systems (ICDCS)"],
    "iiswc"   : ['y', "Proceedings of the YEAR IEEE International Symposium on Workload Characterization (IISWC)"],
    "spaa"    : ['o', "Proceedings of the OCCURENCE ACM Symposium on Parallelism in Algorithms and Architectures (SPAA)"],
    "vldb"     : ['o', "Proceedings of the OCCURENCE International Conference on Very Large DataBases (VLDB)"],
    "sigcse"  : ['o', "Proceedings of the OCCURENCE ACM Technical Symposium on Computer Science Education (SIGCSE)"],
    "hoti"    : ['y', "Proceedings of the YEAR Annual Symposium on High-Performance Interconnects"],
    "rtas"    : ['y', "Proceedings of the YEAR Real-Time and Embedded Technology and Applications Symposium"],
    'hotcloud'    : ['o', "Proceedings of the OCCURENCE  workshop on Hot topics in Cloud Computing (HotCloud)"],
    "cloud" : ['o', "Proceedings of the OCCURENCE IEEE International Conference on Cloud Computing (CLOUD)"],
    "woot" : ['o', "Proceedings of the OCCURENCE {USENIX} Workshop on Offensive Technologies (WOOT)"],
    "iwmm"  : ['y',"Proceedings of the YEAR International Workshop on Memory Management (IWMM)"],
    "ismm"  : ['o',"Proceedings of the OCCURENCE International Symposium on Memory Management (ISMM)"],
    "cidr"  : ['o',"Proceedings of the OCCURENCE Biennial Conference on Innovative Data Systems Research (CIDR)"],
    "sosr"  : ['y',"Proceedings of the Symposium on SDN Research (SOSR)"],
    "lcn"   : ['o',"Proceedings of the OCCURENCE IEEE Conference on Local Computer Networks (LCN)"],
    "wren"  : ['o',"Proceedings of the OCCURENCE ACM SIGCOMM 2009 Workshop on Research on Enterprise Networking (WREN)"],
    "simpar" : ['y', "Proceedings of the YEAR IEEE International Conference on Simulation, Modeling, and Programming for Autonomous Robots (SIMPAR)"],
    "nips"   : ['y', "Proceedings of the YEAR Annual Conference on Neural Information Processing Systems (NIPS)"],
    "kbnets@sigcomm" : ['y',"Proceedings of the YEAR Workshop on Kernel-Bypass Networks (KBNETS@SIGCOMM)"],
    "sigir" : ['o', "Proceedings of the OCCURENCE International ACM SIGIR conference on Research and Development in Information Retrieval (SIGIR)"],
    "ccgrid" : ['o', "Proceedings of the OCCURENCE IEEE/ACM International Symposium on Cluster, Cloud and Grid Computing (CCGRID)"],
    "networking" : ['y', "Proceedings of the YEAR IFIP Networking Conference"],
    "apnet"  : ['o', "Proceedings of the OCCURENCE Asia-Pacific Workshop on Networking (APNet)"],
    "focs" : ['o', "Proceedings of the OCCURENCE IEEE Annual Symposium on Foundations of Computer Science (FOCS)"],
    "mapl@pldi": ['o', "Proceedings of the OCCURENCE ACM SIGPLAN International Workshop on Machine Learning and Programming Languages (MAPL@PLDI)"],
    "bcb": ['o', "Proceedings of the OCCURENCE ACM International Conference on Bioinformatics, Computational Biology,and Health Informatics"],
    "hilt": ['y', "Proceedings of the YEAR ACM SIGAda annual conference on High integrity language technology"],
    "minenet": ['o', "Proceedings of the OCCURENCE Annual ACM Workshop on Mining Network Data (MineNet)"],
    "memsys" : ['y', "Proceedings of the YEAR International Symposium on Memory Systems (MEMSYS)"],
    "oopsla" : ['o', "Proceedings of the OCCURENCE Annual ACM SIGPLAN Conference on Object-Oriented Programming, Systems, Languages, and Applications (OOPSLA)"],
    "srds"   : ['o', "Proceedings of the OCCURENCE IEEE Symposium on Reliable Distributed Systems (SRDS)"],
    "icnp"   : ['o', "Proceedings of the OCCURENCE IEEE International Conference on Network Protocols (ICNP)"],
    "icdcs"  : ['o', "Proceedings of the OCCURENCE IEEE International Conference on Distributed Computing Systems (ICDCS)"],
    "hpdc"   : ['o', "Proceedings of the OCCURENCE International Symposium on High-Performance Parallel and Distributed Computing (HPDC)"],
    "hpts"   : ['y', "Proceedings of the YEAR International Workshop on High-Performance Transaction Systems (HTPS)"],
    "middleware" : ['y',"Proceedings of the YEAR International Middleware Conference"],
    "adms@vldb" : ['y', "Proceedings of the International Workshop on Accelerating Analytics and Data Management Systems Using Modern Processor and Storage Architectures (ADMS@VLDB)"],
    "globecom" : ['y', "Proceedings of the YEAR IEEE Global Communications Conference (GLOBECOM)"],
    "pam" : ['o', "Proceedings of the OCCURENCE International Conference on Passive and Active Measurement (PAM)"],
    "icc" : ['y', "Proceedings of the YEAR IEEE International Conference on Communications (ICC)"],
    "hotmiddlebox@sigcomm" : ['y',"Proceedings of the YEAR ACM SIGCOMM Workshop on Hot topics in Middleboxes and Network Function Virtualization (HotMiddlebox@SIGCOMM)"],
    "ndm@sc" : ['o',"Proceedings of the OCCURENCE International Workshop on Network-Aware Data Management (NDM@SC)"],
    "raid" : ['o',"Proceedings of the OCCURENCE International Symposium on Research in Attacks, Intrusions, and Defenses(RAID)"],
    "bs" : ['y',"Proceedings of the YEAR Workshop on Buffer Sizing"],
    "ancs" : ['y',"Proceedings of the YEAR ACM/IEEE Symposium on Architectures for Networking and Communications Systems (ANCS)"],
"uai" :['o',"Proceedings of the OCCURENCE Conference on Uncertainty in Artificial Intelligence (UAI)"]}

SHORTCONF = {
    'usenix' : 'USENIX ATC'
}


def make_sigcomm(conf,year):
    global CONF, outtype,SHORTCONF

    c = CONF[conf]
    if c[0] != 'y':
        print "conf mismatch ",conf
        sys.exit(1)
    s = c[1]

    yy = year % 100
    ss = s.replace("YEAR", '%02d' % year) 

    if outtype == "short":
        confstr = conf.upper()
        if conf in SHORTCONF: 
            shortconf = confstr = SHORTCONF[conf]

        return "@string{"+conf+ '%02d' % yy +" = \"" + confstr + "\"}\n"

    return "@string{"+conf+ '%02d' % yy +" = \"" +ss + "\"}\n"

def make_sosp(conf,year,occurence):
    global CONF
    c = CONF[conf]
    if c[0] != 'o':
        print "conf mismatch ",conf
        sys.exit(1)
    s = c[1]

    yy = year % 100
    if occurence>=11 and occurence <14:
        occ = str(occurence) +"th"
    else: 
        occ = str(occurence) + OCCURENCE_TABLE[occurence%10]
    
    ss = s.replace("OCCURENCE",occ)
    if outtype == "short":
        return "@string{"+conf+ '%02d' % yy +" = \"" +conf.upper() +  "\"}\n"

    return "@string{"+conf+'%02d'%yy+" = \"" +ss + "\"}\n"
    
def make_asplos(conf,year,occurence):
    global CONF

    c = CONF[conf]
    if c[0] != 'r' :
        print "conf mismatch ",conf
        sys.exit(1)

    s = c[1]
    yy = year % 100
    if occurence>11 and occurence <14:
        occ = str(occurence) +"th"
    else:
        occ = str(occurence) + OCCURENCE_TABLE[occurence%10]
    ss = s.replace("OCCURENCE",occ)
    ss = ss.replace("ROMAN",ROMAN_TABLE[occurence])
    if outtype == "short":
        return "@string{"+conf+ '%02d' % yy +" = \"" +conf.upper() + "-" + ROMAN_TABLE[occurence] + "\"}\n"

    return "@string{"+conf+'%02d'%yy+" = \"" +ss + "\"}\n"



#################################################
# generate ranges
#################################################

def annual_occ(k,first_occ,first_y,end_y):
    occ = first_occ
    for y in range(first_y,end_y):
        F.write(make_sosp(k,y,occ))
        occ = occ +1
    

def annual_year(k,first_y,end_y):
    for y in range(first_y,end_y):
        F.write(make_sigcomm(k,y))
    

    
###################################################
# main
###################################################

if len(sys.argv) == 1:
    outtype = "long"
elif len(sys.argv) == 2:
    outtype = sys.argv[1]
else:
    print "bad argv\n"
    sys.exit(1)

if outtype == "long":
    F = open("gen-abbrev.bib","w")    
elif outtype == "short":
    F = open("gen-abbrev-short.bib","w")    
else:
    print "output is either long or short\n"
    sys.exit(1)


F.write("%%% AUTOMATICALLY GENERATED BY make-abbrev.py\n")
F.write("%%% DO NOT EDIT\n")

for y in range(1988,2022):
    F.write(make_sigcomm("sigcomm",y))


for y in range(1993,2017):
    F.write(make_sigcomm("sigmetrics",y))


for occ in range (1,32):
    y = 1967 + (occ-1)*2
    F.write(make_sosp("sosp",y,occ))


F.write(make_sosp("osdi",1996,2))
F.write(make_sosp("osdi",1999,3))
for occ in range (4,14):
    y = 2000 + (occ-4)*2
    F.write(make_sosp("osdi",y,occ))


annual_occ("isca",17,1990,MAXYEAR)
annual_occ("nsdi",1,2004,MAXYEAR)
annual_occ("pam",8,2007,2020)

annual_year("icc",2000,2019)

for occ in range (5,13):
    y = 1992 + (occ-5)*2
    F.write(make_asplos("asplos",y,occ))

occ = 13
for y in range(2008,2022):
    F.write(make_asplos("asplos",y,occ))
    occ = occ +1

for occ in range (6,18):
    y = 1997 + (occ-6)*2
    F.write(make_asplos("hotos",y,occ))

for occ in range (6,20):
    y = 2007 + (occ-6)
    F.write(make_asplos("hotnets",y,occ))


for y in range (1993,2018):
    F.write(make_sigcomm("sc",y))

annual_occ("ndm@sc",3,2013,2016)


for occ in range (1,16):
    y = 2004 + occ
    F.write(make_sigcomm("conext",y))


annual_occ("imc",1,2001,2016)

for occ in range (1,12):
    y = 2009 + occ
    F.write(make_sigcomm("socc",y))

for occ in range (1,10):
    y = 2005 + occ
    F.write(make_sigcomm("icpp",y))

for occ in range (1,30):
    y = 1994 + occ
    F.write(make_sigcomm("usenix",y))

for y in range (1990,2018): 
    F.write(make_sigcomm("pldi",y))


for y in range(2006,2022):
    F.write(make_sigcomm("eurosys",y))

for y in range (2010,2011):
    F.write(make_sigcomm("islped",y))

for y in range(2017,2020):
    F.write(make_sigcomm("kbnets@sigcomm",y))

for y in range(2016,2018):
    F.write(make_sigcomm("hotmiddlebox@sigcomm",y))


annual_occ("hpca",1,1995,2019)
annual_occ("micro",1,1968,2020)



for y in range (2010,2017):
    F.write(make_sigcomm("apsys",y))


annual_occ("ppopp",10,2005,2019)
annual_occ("wsdm",1,2008,2017)
annual_occ("iptps",1,2002,2017)
annual_occ("podc",1,1982,2017)
annual_occ("icac",1,2004,2017)
annual_occ("fast",5,2007,2020)


### careful - pdp changes from conference to workshop
occ = 14
for y in range(2006,2017):
    F.write(make_sosp("pdp",y,occ))
    occ = occ+1

CONF['pdp'] = ['o', "Proceedings of the OCCURENCE Euromicro Workshop on Parallel, Distributed and Network-Based Processing (PDP)"]
occ = 1
for y in range (1993,2006):
    F.write(make_sosp("pdp",y,occ))
    occ = occ+1

annual_occ("acsac",10,1994,2017)
annual_occ("hotsdn",1,2012,2017)
annual_occ("hotcloud",1,2009,2017)


for y in range (1989,2017):
    F.write(make_sigcomm("infocom",y))

annual_occ("ipdps",24,2010,2021)
annual_occ("icde",31,2015,2017)
annual_occ("hotdep",2,2006,2016)
annual_occ("dsn",36,2006,2017)
annual_occ("vee",1,2005,2016)
annual_occ("wmcsa",4,2002,2004)
annual_occ("iccd",23,2005,2015)

occ = 1
for y in range (2005,2018):
    F.write(make_sigcomm("hpcc",y))
    occ = occ+1

occ = 1
for y in range (2005,2018):
    F.write(make_sigcomm("hoti",y))
    occ = occ+1

occ = 1
for y in range (2005,2018):
    F.write(make_sigcomm("rtas",y))
    occ = occ+1

F.write(make_sosp("ishpc",2000,3))

annual_occ("sensys",1,2003,2016)
annual_occ("lisa",10,1996,2016)
annual_occ("pact",6,1997,2018)
annual_occ("sigcse",36,2005,2006)

annual_year("ispass",2000,2017)
annual_occ("fpl",11,2001,2017)    #was a workshop earlier
annual_occ("threepgcic",5,2010,2017)
annual_occ("mobicom",6,2000,2017)

annual_year("bigdata",2012,2018)
annual_occ("inflow",1,2013,2017)
annual_year("ndss",1995,MAXYEAR)
annual_occ("popl",15,1988,2018)

F.write(make_sosp("uss",1996,6))
annual_occ("uss",7,1998,2020)


annual_occ("stoc",1,1969,2018)

annual_occ("www",1,1994,2018)
annual_occ("icdcs",20,2000,2018)
annual_year("iiswc",2006,2018)
annual_occ("spaa",12,2000,2018)
annual_occ("vldb",26,2000,2020)
annual_occ("vldb",5, 1979, 1980)

annual_occ("sigcse",42,2011,2012)
annual_occ("cloud",2,2009,2018)
annual_occ("woot",4,2010,2018)
annual_year("sosr",2015,2019)
annual_occ("lcn",38,2013,2019)
annual_occ("wren",1,2009,2010)
annual_year("simpar",2008,2018)
annual_year("nips",2010,2018)
annual_year("hilt", 2014,2015)
annual_occ("focs",41,2000,2001)
annual_year("kbnets@sigcomm",2016,2019)
annual_occ("sigir",35,2012,2019)
annual_occ("ccgrid",10,2010,2019)
annual_occ("mapl@pldi",1,2017,2018)
annual_occ("bcb",8,2017,2018)
annual_occ("minenet",1,2005,2008)
annual_year("memsys",2015,2020)
annual_occ("srds",25,2006,2020)
annual_occ("icnp",18,2010,2020)
annual_occ("icdcs",11,1991,2020)
annual_occ("hpdc",24,2015,2020)
annual_year("hpts",1985,1986)
annual_year("middleware",2000,2020)
annual_year("adms@vldb",2000,2020)
annual_year("globecom",2017,2020)
annual_occ("raid",4,2001,MAXYEAR)
annual_year("bs",2019,2020)
annual_year("ancs",2016,MAXYEAR)
annual_occ("uai",26,2010,2020)
annual_occ("apnet",1,2017,MAXYEAR)


#crazy ones:
annual_year("iwmm",1992,1996)
annual_occ("ismm",4,2004,2005)
annual_year("networking",2010,2019)
annual_occ("oopsla",15,2000,2019)

for occ in range (1,10):
    y = 2001 + occ*2
    F.write(make_sosp("cidr",y,occ))

F.close()


==> bibcloud_old/bibcloud.py <==
#!/usr/bin/env python2.7
# -*- coding: latin-1 -*-

####
####  bibcloud.py
####  v. 2016-08-01

# Copyright 2015-16 Ecole Polytechnique Federale Lausanne (EPFL)
#
# Permission is hereby granted, free of charge, to any person obtaining a copy
# of this software and associated documentation files (the "Software"), to deal
# in the Software without restriction, including without limitation the rights
# to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
# copies of the Software, and to permit persons to whom the Software is
# furnished to do so, subject to the following conditions:
#
# The above copyright notice and this permission notice shall be included in
# all copies or substantial portions of the Software.
#
# THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
# IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
# FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
# AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
# LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
# OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN
# THE SOFTWARE.

####
####  typical LaTeX setup:
####       \bibliography{../../bibcloud/gen-abbrev,dblp,misc}
####  where
####       gen-abbrev.bib is a generated file in the biblcoud repo (this repo)
####       dblp.bib is self-generated by running bibcloud
####       misc.bib is for the references that are not under DBLP
####
####  usage:  bibcloud.py <main> where <main> is the main latex file (without .tex extension)
####      - run this AFTER pdflatex and BEFORE bibtex
####      - in the $cwd, "dblp-alias.txt" can be used to alias pretty names to full DBLP citations
####          (each line: <pretty> <dblp>)
###       - in the $cwd, "dblp-title.txt" can be use to replace a title (because of capitalization)
####
####  bibcloud does the following:
####     - it scans the <main>.aux file for references from DBLP
####     - maintains a cache of downloaded references in ./bibcloud/*
####     - automatically downloads missing references into the cache from http://dblp.uni-trier.de
####     - automatically generates dblp.bib in the $cwd.  In doing so, it fixes the classic issues associated with bibtex downloads,
####            incl. double {{}} for title
####            generating a per-year specific booktitle for conference proceeedings
####
####  things that you still have to do manually
####     - (optional) dblp-alias.txt -- this is  your naming convention for use within the latex document
####     - (optional) dblp-title.txt -- to fixup titles you don't like
####     - (required) have a gen-abbrev.bib file listed as a bibliography.  This contains the the conference names.  It it is generated by the separate 'makeabbrev.py"
####
####
####  source code control
####     - definitively put dblp.bib under git
####     - no need to put ./bibcloud/* under git



import sys
import os
import xml.etree.ElementTree as ET
import subprocess
import time
import locale


DEBUG = 0

gBibStyle = ""

LOCALFILES = {'cache'   :'.bibcloud/DBLP.xml',
              'alias'   :'dblp-alias.txt',
              'titlefix':'dblp-title.txt'}



DBLP_article = {}

DBLP_fieldlist = {'article':
                      {'title':'double',
                       'journal':'id',
                       'volume':'id',
                       'number':'id',
                       'year':'id',
                       'ee': 'ee',
                       'pages':'id'},
                  'inproceedings':
                      {'title':'double',
                       'year':'id',
                       'pages':'id',
                       'ee': 'ee'},
                  'incollection':
                      {'title':'double',
                       'year':'id',
                       'pages':'id',
                       'ee': 'ee'},
                  'book':
                      {'title':'double',
                       'booktitle':'id',
                       'series':'id',
                       'publisher':'id',
                       'year':'id'},
                  "phdthesis":
                  {"title":"double",
                   "year":"id",
                   "school":"id",
                   "ee":"ee"}
}

# conferences where DBLP does not use an acronym ... normalization is never perfect"
NOACKCONFERENCE = {
    "ACM Conference on Computer and Communications Security" : "ACM Conference on Computer and Communications Security",
    "USENIX Annual Technical Conference, General Track" :  "USENIX Annual Technical Conference",
    "USENIX Annual Technical Conference" : "USENIX",
    "Integrated Network Management" : "Integrated Network Management",
    "Virtual Machine Research and Technology Symposium": "Virtual Machine Research and Technology Symposium",
    "Workshop on I/O Virtualization" : "Workshop on I/O Virtualization",
    "Best of PLDI" : "Best of PLDI",
    "SIGMOD Conference" : "SIGMOD Conference",
    "IEEE Symposium on Security and Privacy" : "IEEE Symposium on Security and Privacy",
    "USENIX Summer" : "USENIX Summer",
    "USENIX Annual Technical Conference, FREENIX Track" : "USENIX Annual Technical Conference, FREENIX Track",
    "Internet Measurement Conference" : "IMC",
    "Internet Measurement Comference" : "IMC",
    "Internet Measurement Workshop" : "IMC",
    "IPDPS Workshops": "IPDPS",
    "USENIX Security Symposium" : "USS",
    "ACM SIGOPS European Workshop" : "ACM SIGOPS European Workshop",
    "3PGCIC" : "threePGCIC",
    "Big Data" :"bigdata",
    "INFLOW@SOSP" :"inflow",
    "IEEE Real Time Technology and Applications Symposium": "rtas",
    "Hot Interconnects": "hoti",
    "Workshop on Hot Topics in Operating Systems" :"hotos",
    "IEEE WISA": "IEEE WISA"
}


WORKSHOPS = ["HotOS","KBNets@SIGCOMM"]

############
### globals
############

ALIAS = {}
REVALIAS = {}
TITLESUB = {}

valid_tags = set(DBLP_fieldlist.keys())

##### extraction from bibtex .aux file #########
def find_citation(l):
    x = l.find("\\citation{")
    if (x>=0):
        y = l.find("{")
        z = l.find("}",y)
        return l[y+1:z]
        
    x = l.find("\\abx@aux@cite{")
    if (x>=0):
        y = l.find("{")
        z = l.find("}",y)
        return l[y+1:z]
    
    return ""

def load_references(bibname):

    global gBibStyle

    if (not os.path.isfile(bibname)):
        print "FATAL -- File "+bibname+" does not exist"
        sys.exit(1)

    print "bibcloud: parsing ",bibname
    lines = [line.strip() for line in open(bibname)]

    BibSyle = ""
    bibstyleline = [x for x in lines if x.find("\\bibstyle")>=0]
    print "BIBSTYLE is ",bibstyleline
    if len(bibstyleline)==1:
        x = bibstyleline[0].split("{")
        x = x[1].split("}")
        gBibStyle = x[0]
        print "BIBSTYLE (stipped)",gBibStyle


    lines =  [find_citation(line) for line in lines]
    lines  = [c.strip(" ") for c in lines if c != ""]
    lines =  [c.split(",") for c in lines]
    lines =  [y for x in lines for y in x]

    return  sorted(set(lines))


####### strip_comments

def strip_comment(l):
    pos = l.find("%")
    if pos >=0:
        return  l[:pos]
    else:
        return l


def find_revalias(c):
    if REVALIAS.has_key(c):
        return REVALIAS[c]
    else:
        return c



###### update dblp cache ########
def update_dblp(citations,latex_backmap):
    # Processing DBLP files
    num_children = 0
    try:
        tree = ET.parse(LOCALFILES['cache'])
        root = tree.getroot()
        for child in root:
            num_children = num_children+1
            if child.tag in valid_tags:
                DBLP_article["DBLP:"+child.attrib['key']] = child
    except:
        print "bibcloud: No cache file found...fetching (if the problem persists, delete",LOCALFILES['cache']

    foreign_citations = [c for c in citations if not c.find("DBLP:")==0]
    missing_citations = [c for c in citations if not DBLP_article.has_key(c) and c.find("DBLP:")==0]

    print "bibcloud:",num_children,"cached entries;",len(missing_citations)," missing citations to be fetched;",len(foreign_citations),"handled manually"

    #print "DEBUG MISSING CITATIONS", missing_citations
    #print "FOREIGN CITATIONS",foreign_citations

    if len(missing_citations)==0:
        return

    for c in missing_citations:
        key = c[5:]
        print "bibcloud: fetching",c,"for ",latex_backmap[c]
        print "CURL ... curl https://dblp.uni-trier.de/rec/xml/"+key+".xml"
        os.system("curl https://dblp.uni-trier.de/rec/xml/"+key+ ".xml >.bibcloud/tmp.xml")
        if os.path.getsize(".bibcloud/tmp.xml") >0:

            try:
                if num_children == 0:
                    tree = ET.parse(".bibcloud/tmp.xml")
                    root = tree.getroot()
                else:
                    newtree = ET.parse(".bibcloud/tmp.xml")
                    root.insert(num_children,newtree.getroot()[0])
                num_children = num_children + 1
                print "Updating cache ..."
                tree.write(".bibcloud/DBLP.xml")
            except:
                os.system("mv .bibcloud/tmp.xml .bibcloud/error.xml")
                print "ERROR in XML parsing ... see file ./bibcloud/error.xml"
        else:
                print "FETCH of ",key," failed..."
        time.sleep(2)


########## html_to_bibtex ######
### brutal escaping

HTML_TO_BIB = {
    u'�' : "{\\'e}",
    u'�' : "{\\\"o}",
    u'�' : "{\\\"a}",
    u'�' : "{\\'E}",
    u'�' : "{\\\"u}",
    u"�" : "{\\'e}",
    u"�" : "{\\`e}",
    u"�" : "{\\'a}",
    u"�" : "\\c{c}",
    u"�" : "{\\\"O}",
    u"�" : "\\'{\\i}",
    u"�" : "{\\~{n}}",
    u"�" : "{\\aa}",
    u"�" : "{\\'y}",
    u"\u2248" : "{$\\approx$}",
     u"\u03BC" : "{$\\upmu{}$\\xspace}"

}


def author_trim(a):
    x = a.split(' ')
    lastword = x[len(x)-1]
    if (lastword[0:2] == '00'):
        print "AUTHOR TRIM",x,lastword
        b =  ' '.join(x[0:len(x)-1])
        print "AUTHOR2 ",b
        return b
    else:
        return a


def html_to_bibtex2(h):

    try:
        return str(h)
    except:
        print "DEBUG: HTML conversion ",h.encode('utf-8')
        x = ""
        for c in h:
            c2 = c.encode('utf-8')
            if HTML_TO_BIB.has_key(c):
                x = x + HTML_TO_BIB[c]
            else:
                x = x + c
        print "DEBUG: HTML conversion ",h.encode('utf-8')," --> ",x.encode('utf-8')
        return x.encode('utf-8')


def html_to_bibtex(s):
    x = html_to_bibtex2(s)
    x = x.replace("&","{\&}")
    return x


def escape_percent(s):
    x = s.find("%")
    if x>=0:
        s2 = s[:x] + "\%" + escape_percent(s[x+1:])
        print "ESCAPING%: ",s,s2
        return s2
    else:
        return s


#complete mess
def escape_percent_amp(s):

    y = s.find("\\&")
    if y>=0:
        print "ESCAPING - skip \\&:",s 
        return s[:y+2] + escape_percent_amp(s[y+2:])

    x = s.find("%")
    y = s.find("&")

    if x>=0 and (x<y or y<0):
        s2 = s[:x] + "\%" + escape_percent_amp(s[x+1:])
        print "ESCAPING%: ",s,s2
        return s2
    elif y>=0:
        s2 = s[:y] + "\&" + escape_percent_amp(s[y+1:])
        print "ESCAPING&: ",s,s2
        return s2
    else:
        return s


DOI_IN_DBLP = ["http://doi.acm.org/","http://doi.ieeecomputersociety.org/","http://dx.doi.org/"]


# warning - can have duplicate tags
def output_doi_ee(url):

    doi = url
    for x in DOI_IN_DBLP:
        doi = doi.replace(x,"")

#    r = "   url = {"+url+"},\n"
    r =""
    if doi == url:
        #print "DOI: ",url
        return r+"  "+"ee = {"+escape_percent(url)+"},\n"
    else:
        return r+"  "+"doi = {"+doi+"},\n"



###################################################
#################### main  ########################
###################################################
# process bib file from ARVG
print "bibcloud: This is bibcloud ... Use at your own risk ... see bibcloud.py source for documentation"


if not os.path.exists(".bibcloud"):
    os.mkdir(".bibcloud")

latex_citations = load_references(sys.argv[1] + ".aux")
print "bibcloud:",len(latex_citations),"unique citations in",sys.argv[1]+".aux"
#print "DEBUG latex_citations",len(latex_citations),"citations = ",latex_citations


if os.path.isfile(LOCALFILES['alias']):
    lines = [line.strip() for line in open(LOCALFILES['alias'])]
    lines = [strip_comment(line) for line in lines]

    for l in lines:
        x = l.split()
        if len(x)>=2 and x[1].find("DBLP:")>=0:
            #print "found alias ",x[0],x[1]
            ALIAS[x[0]] = x[1]
            REVALIAS[x[1]] = x[0]
        elif len(x)>0:
            print "Alias parsing - bad line : ",x
else:
    print "no alias file (",LOCALFILES['alias'],")!"


if os.path.isfile(LOCALFILES['titlefix']):
    lines = [line.strip() for line in open(LOCALFILES['titlefix'])]
    lines = [strip_comment(line) for line in lines]
    for l in lines:
        x = l.split("|")
        if len(x)==2:
            TITLESUB[x[0]] = x[1]
            #print "TITLE substitiution",x[0],x[1]

print "bibcloud:",len(ALIAS),"aliases from",LOCALFILES['alias'],"and",len(TITLESUB),"title substitutions from",LOCALFILES['titlefix']

dblp_citations = [ALIAS[c] if ALIAS.has_key(c) else c for c in latex_citations]
#print "DEBUG dblp_citations",dblp_citations

rev_citations_check = [c for c in latex_citations if REVALIAS.has_key(c)]
if len(rev_citations_check)>0:
    print "bibcloud: FATAL citations cannot be used both aliased and non-aliased",rev_citations_check


latex_backmap  = {key: find_revalias(key)  for key in dblp_citations}
#print "DEBUG latex_backmap=",latex_backmap

update_dblp(dblp_citations,latex_backmap)

# reload DBLP file
tree = ET.parse(LOCALFILES['cache'])
root = tree.getroot()
num_children = 0
for child in root:
    num_children = num_children+1
    if child.tag in valid_tags:
        DBLP_article["DBLP:"+child.attrib['key']] = child



F = open("dblp.bib","w")
F.write("%%% This file is automatically genreated by bibcloud.py\n")
F.write("%%% DO NOT EDIT\n\n\n")

# generate dblp.bib file from XML
for c in dblp_citations:
    if DBLP_article.has_key(c):
        xml = DBLP_article[c]
        if xml.tag not in valid_tags:
            print "bibcloud FATAL unkown tag"
            sys.exit(1)

        fieldlist = DBLP_fieldlist[xml.tag]


        authorlist = [a.text for a in xml if a.tag=="author"]
        authorlist = [html_to_bibtex(a) for a in authorlist]
        authorlist = [author_trim(a) for a in authorlist]
        if gBibStyle == "abbrvnat":
            processedEE = 1
        else:
            processedEE = 0

        if xml.tag =="incollection":
            F.write("\n@"+"inproceedings"+"{"+latex_backmap[c]+",\n")
        else:
            F.write("\n@"+xml.tag+"{"+latex_backmap[c]+",\n")
        F.write("  author = {"+  " and ".join(authorlist) + "},\n")

        for a in xml:
            if fieldlist.has_key(a.tag):
                if fieldlist[a.tag] == 'id':
                    F.write("  "+a.tag+" = {"+html_to_bibtex(a.text)+"},\n")
                elif fieldlist[a.tag] == 'double':
                    if a.tag == "title" and TITLESUB.has_key(a.text):
                        F.write("  "+a.tag+" = {{"+escape_percent_amp(TITLESUB[a.text])+"}},\n")
                    else:
                        F.write("  "+a.tag+" = {{"+escape_percent_amp(html_to_bibtex(a.text))+"}},\n")
                elif fieldlist[a.tag] == 'ee':
                    if processedEE == 0:
                        F.write(output_doi_ee(a.text))
                        processedEE = 1
                else:
                    print "BAD code",fieldlist[a.tag]
                    sys.exit()
        if xml.tag == "inproceedings" or xml.tag=="incollection":
            year = xml.find('year').text[2:]
            booktitle = xml.find('booktitle').text
            if booktitle.find(" ") >0 or booktitle == "3PGCIC" or booktitle == "INFLOW@SOSP":
                if NOACKCONFERENCE.has_key(booktitle):
                    booktitle = NOACKCONFERENCE[booktitle]
                    if booktitle.find(" ")>0:
                        F.write("  booktitle = \""+booktitle+"\",\n")
                    else:
                        F.write("  booktitle = "+booktitle+year+",\n")
                else:
                    print "WARNING -- Unknown conference",booktitle
                    F.write("  booktitle = \""+booktitle+"\",\n")
                    # sys.exit(1)
            else:
                F.write("  booktitle = "+booktitle+year+",\n")

            if (booktitle in WORKSHOPS) or (xml.tag=="incollection") : 
                F.write("  keywords = {workshop},\n")
                print booktitle,"in workshop!",c

        if c != latex_backmap[c]:
             F.write("  bibsource = {DBLP alias: "+c+"}\n")
        F.write("}\n")

print "bibcloud: done"








==> bibcloud_old/makeabbrev.py <==
#!/usr/bin/python

#####
##### generates the dblp-abbrev file
##### 
##### 
import sys

global F

#last year should be current year + 1
#use it as the end of range only for conferences that are assumed to happen annually going forward

MAXYEAR  = 2021

OCCURENCE_TABLE = [
    "th","st","nd","rd","th","th","th","th","th","th","th"
]

ROMAN_TABLE = [
    "TOO_STUIP_TO_INVENT_ZERO",
    "I","II","III","IV","V","VI","VII","VIII","IX","X",
    "XI","XII","XIII","XIV","XV","XVI","XVII","XVIII","XIX","XX",
    "XXI","XXII","XXIII","XXIV","XXV","XXVI","XXVII","XXVIII","XXIX","XXX"
]

# Note: the first item indicates whether the long name is a YEAR or an OCCURENCE (e.g. 1st, 2nd, ...74th...)
# 'r' is for roman, 'y' for year, 'o' for occurrence
CONF = {
    'sigcomm'   : ['y', "Proceedings of the ACM SIGCOMM YEAR Conference"],
    'sigmetrics': ['y', "Proceedings of the YEAR ACM SIGMETRICS International Conference on Measurement and Modeling of Computer Systems"],
    'sosp'      : ['o', "Proceedings of the OCCURENCE ACM Symposium on Operating Systems Principles (SOSP)"],
    'osdi'      : ['o', "Proceedings of the OCCURENCE Symposium on Operating System Design and Implementation (OSDI)"],
    'isca'      : ['o', "Proceedings of the OCCURENCE International Symposium on Computer Architecture (ISCA)"],
    'nsdi'      : ['o', "Proceedings of the OCCURENCE Symposium on Networked Systems Design and Implementation (NSDI)"],
    'asplos'    : ['r', "Proceedings of the OCCURENCE International Conference on Architectural Support for Programming Languages and Operating Systems (ASPLOS-ROMAN)"],
    'hotos'     : ['r', "Proceedings of The OCCURENCE Workshop on Hot Topics in Operating Systems (HotOS-ROMAN)"],
    'hotnets'   : ['r', "Proceedings of The OCCURENCE ACM Workshop on Hot Topics in Networks (HotNets-ROMAN)"],
    'sc'        : ['y', "Proceedings of the YEAR ACM/IEEE Conference on Supercomputing (SC)"],
    'conext'    : ['y', "Proceedings of the YEAR ACM Conference on Emerging Networking Experiments and Technology (CoNEXT)"],
    'imc'       : ['o', "Proceedings of the OCCURENCE ACM SIGCOMM Workshop on Internet Measurement (IMC)"],
    'socc'      : ['y', "Proceedings of the YEAR ACM Symposium on Cloud Computing (SOCC)"],
    'icpp'      : ['y', "Proceedings of the YEAR International Conference on Parallel Processing (ICPP)"],
    'usenix'    : ['y', "Proceedings of the YEAR USENIX Annual Technical Conference (ATC)"],
    'pldi'      : ['y', "Proceedings of the ACM SIGPLAN YEAR Conference on Programming Language Design and Implementation (PLDI)"],
    'eurosys'   : ['y', "Proceedings of the YEAR EuroSys Conference"],
    'islped'    : ['y', "Proceedings of the YEAR International Symposium on Low Power Electronics and Design"],
    'hpca'      : ['o', "Proceedings of the OCCURENCE IEEE Symposium on High-Performance Computer Architecture (HPCA)"],
    'micro'     : ['o', "Proceedings of the OCCURENCE Annual IEEE/ACM International Symposium on Microarchitecture (MICRO)"],
    'apsys'     : ['y', "Proceedings of the YEAR Asia-Pacific Workshop on Systems (APSys)"],
    'ppopp'     : ['o', "Proceedings of the OCCURENCE ACM SIGPLAN Symposium on Principles and Practice of Parallel Programming (PPoPP)"],
    'wsdm'      : ['o', "Proceedings of the OCCURENCE International Conference on Web Search and Web Data Mining (WSDM)"],
    'iptps'     : ['o', "Proceedings of the OCCURENCE International Conference on Peer-to-peer systems (IPTPS)"],
    'podc'      : ['o', "Proceedings of the OCCURENCE Annual ACM Symposium on Principles of Distributed Computing (PODC)"],
    'icac'      : ['o', "Proceedings of the OCCURENCE International Conference on Autonomic Computing (ICAC)"],
    'acsac'     : ['o', "Proceedings of the OCCURENCE International Conference on Autonomic Computing (ICAC)"],
    'fast'      : ['o', "Proceedings of the OCCURENCE USENIX Conference on File and Storage Technologie (FAST)"],
    'pdp'       : ['o', "Proceedings of the OCCURENCE Euromicro International Conference on Parallel, Distributed, and Network-Based Processing (PDP)"],
    'acsac'     : ['o', "Proceedings of the OCCURENCE Annual Computer Security Applications Conference (ACSAC)"],
    'hotsdn'    : ['o', "Proceedings of the OCCURENCE  workshop on Hot topics in software defined networking (HotSDN)"],
    'infocom'   : ['y', "Proceedings of the YEAR IEEE Conference on Computer Communications (INFOCOM)"],
    'ipdps'     : ['o', "Proceedings of the OCCURENCE IEEE International Symposium on Parallel and Distributed Processing (IPDPS)"],
    'icde'      : ['o', "Proceedings of the OCCURENCE IEEE International Conference on Data Engineering (ICDE)"],
    'hotdep'    : ['o', "Proceedings of the OCCURENCE Workshop on Hot Topics in System Dependability (HotDep)"],
    'dsn'       : ['o', "Proceedings of the OCCURENCE Annual IEEE/IFIP International Conference on Dependable Systems and Networks (DSN)"],
    'vee'       : ['o', "Proceedings of the OCCURENCE International Conference on Virtual Execution Environments (VEE)"],
    'wmcsa'     : ['o', "Proceedings of the OCCURENCE IEEE Workshop on Mobile Computing Systems and Applications"],
    'iccd'      : ['o', "Proceedings of the OCCURENCE International IEEE Conference on Computer Design (ICCD)"],
    'hpcc'      : ['y', "Proceedings of the YEAR IEEE International Conference on High Performance Computing and Communications (HPCC)"],
    'ishpc'     : ['o', "Proceedings of the OCCURENCE International Symposium on High-Performance Computing (ISHPC)"],
    'sensys'    : ['o', "Proceedings of the OCCURENCE International Conference on Embedded Networked Sensor Systems (Sensys)"],
    'lisa'      : ['o', "Proceedings of the OCCURENCE Large Installation System Administration Conference (LISA)"],
    'pact'      : ['o', "Proceedings of the OCCURENCE International Conference on Parallel Architecture and Compilation Techniques (PACT)"],
    'sigcse'    : ['o', "Proceedings of the OCCURENCE SIGCSE Technical Symposium on Computer Science Education (SIGCSE)"],
    'ispass'    : ['y', "Proceedings of the YEAR IEEE International Symposium on Performance Analysis of Systems and Software (ISPASS)"],
    'fpl'       : ['o', "Proceedings of the OCCURENCE International Conference on Field Programmable Logic and Applications (FPL)"],
    "threepgcic" : ['o', "Proceedings of the OCCURENCE International Conference on P2P, Parallel, Grid, Cloud and Internet Computing (3PGCIC)"],
    "mobicom"   : ['o', "Proceedings of the OCCURENCE Annual International Conference on Mobile Computing and Networking (MobiCom)"],
    "bigdata" : ['y', "Proceedings of the YEAR IEEE Conference on Big Data"],
    "inflow"  : ['o', "Proceedings of the OCCURENCE Workshop on Interactions of NVM/FLASH with Operating Systems and Workload (INFLOW)"] ,
    "ndss"    : ['y', "Proceedings of the YEAR Annual Network and Distributed System Security Symposium (NDSS)"],
    "popl"    : ['o', "Proceedings of the OCCURENCE ACM SIGPLAN Symposium on Principles of Programming Languages (POPL)"],
    "uss"     : ['o', "Proceedings of the OCCURENCE USENIX Security Symposium"],
    "stoc"    : ['o', "Proceedings of the OCCURENCE ACM Symposium on the Theory of Computing (STOC)"],
    "www"     : ['o', "Proceedings of the OCCURENCE International Conference on World Wide Web (WWW)"],
    "icdcs"   : ['o', "Proceedings of the OCCURENCE IEEE International Conference on Distributed Computing Systems (ICDCS)"],
    "iiswc"   : ['y', "Proceedings of the YEAR IEEE International Symposium on Workload Characterization (IISWC)"],
    "spaa"    : ['o', "Proceedings of the OCCURENCE ACM Symposium on Parallelism in Algorithms and Architectures (SPAA)"],
    "vldb"     : ['o', "Proceedings of the OCCURENCE International Conference on Very Large DataBases (VLDB)"],
    "sigcse"  : ['o', "Proceedings of the OCCURENCE ACM Technical Symposium on Computer Science Education (SIGCSE)"],
    "hoti"    : ['y', "Proceedings of the YEAR Annual Symposium on High-Performance Interconnects"],
    "rtas"    : ['y', "Proceedings of the YEAR Real-Time and Embedded Technology and Applications Symposium"],
    'hotcloud'    : ['o', "Proceedings of the OCCURENCE  workshop on Hot topics in Cloud Computing (HotCloud)"],
    "cloud" : ['o', "Proceedings of the OCCURENCE IEEE International Conference on Cloud Computing (CLOUD)"],
    "woot" : ['o', "Proceedings of the OCCURENCE {USENIX} Workshop on Offensive Technologies (WOOT)"],
    "iwmm"  : ['y',"Proceedings of the YEAR International Workshop on Memory Management (IWMM)"],
    "ismm"  : ['o',"Proceedings of the OCCURENCE International Symposium on Memory Management (ISMM)"],
    "cidr"  : ['o',"Proceedings of the OCCURENCE Biennial Conference on Innovative Data Systems Research (CIDR)"],
    "sosr"  : ['y',"Proceedings of the Symposium on SDN Research (SOSR)"],
    "lcn"   : ['o',"Proceedings of the OCCURENCE IEEE Conference on Local Computer Networks (LCN)"],
    "wren"  : ['o',"Proceedings of the OCCURENCE ACM SIGCOMM 2009 Workshop on Research on Enterprise Networking (WREN)"],
    "simpar" : ['y', "Proceedings of the YEAR IEEE International Conference on Simulation, Modeling, and Programming for Autonomous Robots (SIMPAR)"],
    "nips"   : ['y', "Proceedings of the YEAR Annual Conference on Neural Information Processing Systems (NIPS)"],
    "kbnets@sigcomm" : ['y',"Proceedings of the YEAR Workshop on Kernel-Bypass Networks (KBNETS@SIGCOMM)"],
    "sigir" : ['o', "Proceedings of the OCCURENCE International ACM SIGIR conference on Research and Development in Information Retrieval (SIGIR)"],
    "ccgrid" : ['o', "Proceedings of the OCCURENCE IEEE/ACM International Symposium on Cluster, Cloud and Grid Computing (CCGRID)"],
    "networking" : ['y', "Proceedings of the YEAR IFIP Networking Conference"],
    "apnet"  : ['o', "Proceedings of the OCCURENCE Asia-Pacific Workshop on Networking (APNet)"],
    "focs" : ['o', "Proceedings of the OCCURENCE IEEE Annual Symposium on Foundations of Computer Science (FOCS)"],
    "mapl@pldi": ['o', "Proceedings of the OCCURENCE ACM SIGPLAN International Workshop on Machine Learning and Programming Languages (MAPL@PLDI)"],
    "bcb": ['o', "Proceedings of the OCCURENCE ACM International Conference on Bioinformatics, Computational Biology,and Health Informatics"],
    "hilt": ['y', "Proceedings of the YEAR ACM SIGAda annual conference on High integrity language technology"],
    "minenet": ['o', "Proceedings of the OCCURENCE Annual ACM Workshop on Mining Network Data (MineNet)"],
    "memsys" : ['y', "Proceedings of the YEAR International Symposium on Memory Systems (MEMSYS)"],
    "oopsla" : ['o', "Proceedings of the OCCURENCE Annual ACM SIGPLAN Conference on Object-Oriented Programming, Systems, Languages, and Applications (OOPSLA)"],
    "srds"   : ['o', "Proceedings of the OCCURENCE IEEE Symposium on Reliable Distributed Systems (SRDS)"],
    "icnp"   : ['o', "Proceedings of the OCCURENCE IEEE International Conference on Network Protocols (ICNP)"],
    "icdcs"  : ['o', "Proceedings of the OCCURENCE IEEE International Conference on Distributed Computing Systems (ICDCS)"],
    "hpdc"   : ['o', "Proceedings of the OCCURENCE International Symposium on High-Performance Parallel and Distributed Computing (HPDC)"],
    "hpts"   : ['y', "Proceedings of the YEAR International Workshop on High-Performance Transaction Systems (HTPS)"],
    "middleware" : ['y',"Proceedings of the YEAR International Middleware Conference"],
    "adms@vldb" : ['y', "Proceedings of the International Workshop on Accelerating Analytics and Data Management Systems Using Modern Processor and Storage Architectures (ADMS@VLDB)"],
    "globecom" : ['y', "Proceedings of the YEAR IEEE Global Communications Conference (GLOBECOM)"],
    "pam" : ['o', "Proceedings of the OCCURENCE International Conference on Passive and Active Measurement (PAM)"],
    "icc" : ['y', "Proceedings of the YEAR IEEE International Conference on Communications (ICC)"],
    "hotmiddlebox@sigcomm" : ['y',"Proceedings of the YEAR ACM SIGCOMM Workshop on Hot topics in Middleboxes and Network Function Virtualization (HotMiddlebox@SIGCOMM)"],
    "ndm@sc" : ['o',"Proceedings of the OCCURENCE International Workshop on Network-Aware Data Management (NDM@SC)"],
    "raid" : ['o',"Proceedings of the OCCURENCE International Symposium on Research in Attacks, Intrusions, and Defenses(RAID)"],
    "bs" : ['y',"Proceedings of the YEAR Workshop on Buffer Sizing"],
    "ancs" : ['y',"Proceedings of the YEAR ACM/IEEE Symposium on Architectures for Networking and Communications Systems (ANCS)"],
"uai" :['o',"Proceedings of the OCCURENCE Conference on Uncertainty in Artificial Intelligence (UAI)"]}

SHORTCONF = {
    'usenix' : 'USENIX ATC'
}


def make_sigcomm(conf,year):
    global CONF, outtype,SHORTCONF

    c = CONF[conf]
    if c[0] != 'y':
        print "conf mismatch ",conf
        sys.exit(1)
    s = c[1]

    yy = year % 100
    ss = s.replace("YEAR", '%02d' % year) 

    if outtype == "short":
        confstr = conf.upper()
        if conf in SHORTCONF: 
            shortconf = confstr = SHORTCONF[conf]

        return "@string{"+conf+ '%02d' % yy +" = \"" + confstr + "\"}\n"

    return "@string{"+conf+ '%02d' % yy +" = \"" +ss + "\"}\n"

def make_sosp(conf,year,occurence):
    global CONF
    c = CONF[conf]
    if c[0] != 'o':
        print "conf mismatch ",conf
        sys.exit(1)
    s = c[1]

    yy = year % 100
    if occurence>=11 and occurence <14:
        occ = str(occurence) +"th"
    else: 
        occ = str(occurence) + OCCURENCE_TABLE[occurence%10]
    
    ss = s.replace("OCCURENCE",occ)
    if outtype == "short":
        return "@string{"+conf+ '%02d' % yy +" = \"" +conf.upper() +  "\"}\n"

    return "@string{"+conf+'%02d'%yy+" = \"" +ss + "\"}\n"
    
def make_asplos(conf,year,occurence):
    global CONF

    c = CONF[conf]
    if c[0] != 'r' :
        print "conf mismatch ",conf
        sys.exit(1)

    s = c[1]
    yy = year % 100
    if occurence>11 and occurence <14:
        occ = str(occurence) +"th"
    else:
        occ = str(occurence) + OCCURENCE_TABLE[occurence%10]
    ss = s.replace("OCCURENCE",occ)
    ss = ss.replace("ROMAN",ROMAN_TABLE[occurence])
    if outtype == "short":
        return "@string{"+conf+ '%02d' % yy +" = \"" +conf.upper() + "-" + ROMAN_TABLE[occurence] + "\"}\n"

    return "@string{"+conf+'%02d'%yy+" = \"" +ss + "\"}\n"



#################################################
# generate ranges
#################################################

def annual_occ(k,first_occ,first_y,end_y):
    occ = first_occ
    for y in range(first_y,end_y):
        F.write(make_sosp(k,y,occ))
        occ = occ +1
    

def annual_year(k,first_y,end_y):
    for y in range(first_y,end_y):
        F.write(make_sigcomm(k,y))
    

    
###################################################
# main
###################################################

if len(sys.argv) == 1:
    outtype = "long"
elif len(sys.argv) == 2:
    outtype = sys.argv[1]
else:
    print "bad argv\n"
    sys.exit(1)

if outtype == "long":
    F = open("gen-abbrev.bib","w")    
elif outtype == "short":
    F = open("gen-abbrev-short.bib","w")    
else:
    print "output is either long or short\n"
    sys.exit(1)


F.write("%%% AUTOMATICALLY GENERATED BY make-abbrev.py\n")
F.write("%%% DO NOT EDIT\n")

for y in range(1988,2022):
    F.write(make_sigcomm("sigcomm",y))


for y in range(1993,2017):
    F.write(make_sigcomm("sigmetrics",y))


for occ in range (1,32):
    y = 1967 + (occ-1)*2
    F.write(make_sosp("sosp",y,occ))


F.write(make_sosp("osdi",1996,2))
F.write(make_sosp("osdi",1999,3))
for occ in range (4,14):
    y = 2000 + (occ-4)*2
    F.write(make_sosp("osdi",y,occ))


annual_occ("isca",17,1990,2022)
annual_occ("nsdi",1,2004,2022)
annual_occ("pam",8,2007,2020)

annual_year("icc",2000,2019)

for occ in range (5,13):
    y = 1992 + (occ-5)*2
    F.write(make_asplos("asplos",y,occ))

occ = 13
for y in range(2008,2022):
    F.write(make_asplos("asplos",y,occ))
    occ = occ +1

for occ in range (6,18):
    y = 1997 + (occ-6)*2
    F.write(make_asplos("hotos",y,occ))

for occ in range (6,20):
    y = 2007 + (occ-6)
    F.write(make_asplos("hotnets",y,occ))


for y in range (1993,2018):
    F.write(make_sigcomm("sc",y))

annual_occ("ndm@sc",3,2013,2016)


for occ in range (1,16):
    y = 2004 + occ
    F.write(make_sigcomm("conext",y))


annual_occ("imc",1,2001,2016)

for occ in range (1,10):
    y = 2009 + occ
    F.write(make_sigcomm("socc",y))

for occ in range (1,10):
    y = 2005 + occ
    F.write(make_sigcomm("icpp",y))

for occ in range (1,30):
    y = 1994 + occ
    F.write(make_sigcomm("usenix",y))

for y in range (1990,2018): 
    F.write(make_sigcomm("pldi",y))


for y in range(2006,2022):
    F.write(make_sigcomm("eurosys",y))

for y in range (2010,2011):
    F.write(make_sigcomm("islped",y))

for y in range(2017,2020):
    F.write(make_sigcomm("kbnets@sigcomm",y))

for y in range(2016,2018):
    F.write(make_sigcomm("hotmiddlebox@sigcomm",y))


annual_occ("hpca",1,1995,2019)
annual_occ("micro",1,1968,2020)



for y in range (2010,2017):
    F.write(make_sigcomm("apsys",y))


annual_occ("ppopp",10,2005,2019)
annual_occ("wsdm",1,2008,2017)
annual_occ("iptps",1,2002,2017)
annual_occ("podc",1,1982,2017)
annual_occ("icac",1,2004,2017)
annual_occ("fast",5,2007,2020)


### careful - pdp changes from conference to workshop
occ = 14
for y in range(2006,2017):
    F.write(make_sosp("pdp",y,occ))
    occ = occ+1

CONF['pdp'] = ['o', "Proceedings of the OCCURENCE Euromicro Workshop on Parallel, Distributed and Network-Based Processing (PDP)"]
occ = 1
for y in range (1993,2006):
    F.write(make_sosp("pdp",y,occ))
    occ = occ+1

annual_occ("acsac",10,1994,2017)
annual_occ("hotsdn",1,2012,2017)
annual_occ("hotcloud",1,2009,2017)


for y in range (1989,2017):
    F.write(make_sigcomm("infocom",y))

annual_occ("ipdps",24,2010,2021)
annual_occ("icde",31,2015,2017)
annual_occ("hotdep",2,2006,2016)
annual_occ("dsn",36,2006,2017)
annual_occ("vee",1,2005,2016)
annual_occ("wmcsa",4,2002,2004)
annual_occ("iccd",23,2005,2015)

occ = 1
for y in range (2005,2018):
    F.write(make_sigcomm("hpcc",y))
    occ = occ+1

occ = 1
for y in range (2005,2018):
    F.write(make_sigcomm("hoti",y))
    occ = occ+1

occ = 1
for y in range (2005,2018):
    F.write(make_sigcomm("rtas",y))
    occ = occ+1

F.write(make_sosp("ishpc",2000,3))

annual_occ("sensys",1,2003,2016)
annual_occ("lisa",10,1996,2016)
annual_occ("pact",6,1997,2018)
annual_occ("sigcse",36,2005,2006)

annual_year("ispass",2000,2017)
annual_occ("fpl",11,2001,2017)    #was a workshop earlier
annual_occ("threepgcic",5,2010,2017)
annual_occ("mobicom",6,2000,2017)

annual_year("bigdata",2012,2018)
annual_occ("inflow",1,2013,2017)
annual_year("ndss",1995,MAXYEAR)
annual_occ("popl",15,1988,2018)

F.write(make_sosp("uss",1996,6))
annual_occ("uss",7,1998,2020)


annual_occ("stoc",1,1969,2018)

annual_occ("www",1,1994,2018)
annual_occ("icdcs",20,2000,2018)
annual_year("iiswc",2006,2018)
annual_occ("spaa",12,2000,2018)
annual_occ("vldb",26,2000,2020)
annual_occ("vldb",5, 1979, 1980)

annual_occ("sigcse",42,2011,2012)
annual_occ("cloud",2,2009,2018)
annual_occ("woot",4,2010,2018)
annual_year("sosr",2015,2019)
annual_occ("lcn",38,2013,2019)
annual_occ("wren",1,2009,2010)
annual_year("simpar",2008,2018)
annual_year("nips",2010,2018)
annual_year("hilt", 2014,2015)
annual_occ("focs",41,2000,2001)
annual_year("kbnets@sigcomm",2016,2019)
annual_occ("sigir",35,2012,2019)
annual_occ("ccgrid",10,2010,2019)
annual_occ("mapl@pldi",1,2017,2018)
annual_occ("bcb",8,2017,2018)
annual_occ("minenet",1,2005,2008)
annual_year("memsys",2015,2020)
annual_occ("srds",25,2006,2020)
annual_occ("icnp",18,2010,2020)
annual_occ("icdcs",11,1991,2020)
annual_occ("hpdc",24,2015,2020)
annual_year("hpts",1985,1986)
annual_year("middleware",2000,2020)
annual_year("adms@vldb",2000,2020)
annual_year("globecom",2017,2020)
annual_occ("raid",4,2001,MAXYEAR)
annual_year("bs",2019,2020)
annual_year("ancs",2016,MAXYEAR)
annual_occ("uai",26,2010,2020)

#crazy ones:
annual_year("iwmm",1992,1996)
annual_occ("ismm",4,2004,2005)
annual_year("networking",2010,2019)
annual_occ("apnet",1,2017,2018)
annual_occ("oopsla",15,2000,2019)

for occ in range (1,10):
    y = 2001 + occ*2
    F.write(make_sosp("cidr",y,occ))

F.close()

